Acceleration scaling and stochastic dynamics of a fluid particle in turbulence

It is well known that the fluid-particle acceleration is intimately related to the dissipation rate of turbulence, in line with the Kolmogorov assumptions. On the other hand, various experimental and numerical works have reported as well its dependence on the kinetic energy, which is generally attributed to intermittency and non-independence of the small-scale dynamics from large-scale ones. The analyses given in this paper focus on statistics of the fluid-particle acceleration conditioned on both the local dissipation rate and the kinetic energy. It is shown that this quantity presents an exponential dependence on the kinetic energy with a growth rate independent of the Reynolds number, in addition to the expected power law behavior with the dissipation rate. The exponential growth, which clearly departs from the previous propositions, reflects additional kinematic effects of the flow structures on the acceleration. Regarding intermittency, to account for the persistence of the effect of the large-scales on the dissipation rate, it is further proposed scaling laws for the Reynolds number dependence of the conditional and unconditional acceleration variance using Barenblatt's incomplete similarity framework. It is then shown that both these intermittency and kinematic effects can be combined in a multiplicative cascade process for the acceleration depending on the kinetic energy and the dissipation rate. On the basis of these observations, we introduce a vectorial stochastic model for the dynamics of a tracer in turbulent flows. This model incorporates a fractional log-normal process for the dissipation rate recently proposed, as well as an additional hypothesis regarding non-diagonal terms in the diffusion tensor which naturally leads to the decomposition between tangential and centripetal acceleration. This model is shown to be in good agreement with direct numerical simulations and presents the essential characteristics of the Lagrangian turbulence highlighted in recent years, namely (i) non-Gaussian acceleration, (ii) scale separation between the norm of the acceleration and its components, (iii) anomalous scaling law for the Lagrangian velocity spectra, and (iv) negative skewness of the increments of the mechanical power, reflecting the temporal irreversibility of the dynamics.

==> ai_ui_stoch.py <==
#! /usr/bin/env python3
# -*-coding:utf-8 -*


# Copyright (C) 2021 Remi Zamansky

# A simple Python program to accompany the article "Acceleration scale and stochastic dynamics of a fluid particle in turbulence"
# This programm shows as clearly as possible the implementation of the stochastic model presented in the paper
# As such it is not written to respect the best pratics of python programming or to gives the best possible performances.
# Please report any bug to remi.zamansky@imft.fr
# this programm have been tested on a mac with python  3.9.9 and for the module numpy version 1.19.4 and scipy version 1.5.4
# Remarks that the results presented in the paper have not been obtained with this programm but with with a c++ programm which altghough as the same algorithm is much more efficient and can used several cpu/proc. This c++ programm can be made avialable upon request. 

import numpy as np
import scipy.stats as st


#============================================================
#here are the user inputs

#input physical paramaters
tau_L=0.64  #the integrale time scale 
nu=0.00035  #the kinematic viscosity
eps=0.875   #the averaged dissiaption rate


#the parameters of the simulation 
t_simu = 80*tau_L  #the duration of the simulation
Nrea=10  #the number of realisation
#============================================================

#further physical parameters (deduced from the former)
tau_k=np.sqrt(nu/eps) #the Kolmogorov time scale
Re_lambda=tau_L/tau_k/0.08 #the Reynolds number baser on the taylor scale  the 0.08 factor comes from the DNS
TKE = 12.5*np.sqrt(3./20.) *eps*tau_L #The averaged tubulent Kinetic energy from the definition of Re_lambda
a2_k=eps/tau_k  #the square of the kolmogorov acceleration scale

# empirical physical parameters (as determined by the DNS)
alpha=1./3.  #the exponential growth of the conditional acceleration with the velocity
A=np.power(1.-2.*alpha/3., 3./2.)  #the prefactor of the exponential growth rate
sigma2 = 3./8.*np.log(Re_lambda/10.)  #the variance of the logarithm of dissiaption rate (as obtained from the DNS of Yeung et al.)
B0=5.7 ;
B1=-18.24;
Re_B=1.
B=B0+B1/np.log(Re_lambda/Re_B) # prefactor of the power law of the conditional acceleration with the dissipation rate (as presented from the paper)
beta1=-1.
Re_beta=1.
beta=beta1/np.log(Re_lambda/Re_beta)      
gamma_exp=3./2.+beta # exponent of the power law of the conditional acceleration with the dissipation rate (as presented from the paper)

#numerical parametes
cu=5.22  #set in order to have the kinetic energy equal to the prescribe kinetic energy 
c0=1.  #if you wish to modify the acceleration scale
cs=1. # another coef that arrise from the "inverse projection" (as cu but not discussed in the paper)
k_eps=1.
k_c=1.
tau_eps = tau_L*k_eps   #the correlation time scale of the dissipation
tau_c = tau_k*k_c  #the cutoff time scale of the history kernel
x2=0. #normalization factor to be computed numerically by the programm
        
#further simulation parameters
tau_min = tau_c * np.exp(sigma2*0.25-np.sqrt(sigma2)*0.5*5.8) #the minimum time scale that accounts for the (log-normal) fuctuations of the dissiaption rate
dt_simu= 0.01*tau_min  #the time step of the simulation
Nt_simu=int(np.ceil(t_simu/dt_simu))  #the number of time step

dt_sampling=0.01*tau_k   #the time step of the sampling (to save some memory it can be larger than the simulation time step)
sampling_every_it = (dt_sampling/dt_simu).astype('int')
Nt_sampling = (np.ceil(Nt_simu/sampling_every_it)).astype('int')  #number of sampled time step


#the variables to manage the integral over the history of the process (the non-markovian part)
T_history_max =  min(5.*tau_eps,t_simu)  #the time span of the history kernel (truncated for large time lapse)
N_history_max = np.ceil(T_history_max/dt_simu) #th number of time step to keep in the memory kernel
N_history=[]   #the position in the history array
history_step=[]   #the number of time step between updates of the hitory array
history=[] # the history array
buffer0_history=[] #need two history buffers for base two
buffer1_history=[]

#----------------------------------------------------------------------------   
def main():  
    global x2_bar

    print("Re_lambda,tau_k,tau_L,TKE,a2_k=",Re_lambda,tau_k,tau_L,TKE,a2_k)
    print("t_simu,Nrea,Nt_simu,Nt_sampling=",t_simu,Nrea,Nt_simu,Nt_sampling)
    print("Initialize the kernel history") 
    init_kernel_history()
    
    
    print("compute the normalization coefficient") 
    x2_bar=compute_x2_bar()
    # x2_bar=2.17
    
    print("compute the stochastic model for the dynamics") 
    t,ui,ai=compute_ai_ui() 
    
    
    
    #remove the begining of the signal
    Nt_transi = np.ceil(15.*tau_L/dt_sampling).astype('int')
    if Nt_sampling > Nt_transi :
        print("remove the begining : Nt_transi, T_transi, dt_sampling = ", Nt_transi, Nt_transi*dt_sampling, dt_sampling  )
        ai = ai[:,Nt_transi:,:]
        ui = ui[:,Nt_transi:,:]
        Nt_sampling_cut = ai.shape[1]
        print("New duration : Nt_sampling, T_signal, dt_sampling = ", Nt_sampling_cut, Nt_sampling_cut*dt_sampling, dt_sampling  )
    else :
        print("warning signal too small to remove the beginning")
        
    print("compute the position")
    xi=np.cumsum(ui*dt_sampling, axis=1)
    
    print("write the trajectory ")
    with open('acc.txt',"w") as f_handle:
        f_handle.write("# 1.it, 2.t, 3.a[0], 4.a[1], 5.a[2], 6.an, 7.u[0], 8.u[1], 9.u[2], 10.K, 11.x[0], 12.x[1], 12.x[2]\n") 
    
        it = np.arange(Nt_sampling_cut,dtype='int')
        irea=0
        np.savetxt(f_handle, np.column_stack( (it, it*dt_sampling, ai[irea,:,0], ai[irea,:,1], ai[irea,:,2], np.sqrt( np.sum(ai[irea,:,:]*ai[irea,:,:],-1) ), ui[irea,:,0], ui[irea,:,1], ui[irea,:,2], 0.5*np.sqrt( np.sum(ui[irea,:,:]*ui[irea,:,:],-1) ), xi[irea,:,0], xi[irea,:,1], xi[irea,:,2] ) ), fmt="%i %.8e %.8e %.8e %.8e %.8e %.8e %.8e %.8e %.8e %.8e %.8e %.8e" )

        f_handle.close()

    print ("compute the stat")
    
    compute_stat_1c(ai[:,:,0], "ax",calc_auto_coor=1, Tmax=4*tau_L, dt=dt_sampling)
    compute_stat_1c(ai[:,:,1], "ay")
    compute_stat_1c(ai[:,:,2], "az")
    a2=np.sum(ai*ai,-1)
    compute_stat_1c(np.sqrt( a2 ), "an",calc_auto_coor=1,Tmax=4*tau_L,dt=dt_sampling)
    compute_stat_1c(np.log( np.sqrt( a2 )), "an_log",calc_auto_coor=1,Tmax=4*tau_L,dt=dt_sampling)

    compute_stat_1c(ui[:,:,0], "ux",calc_auto_coor=1, Tmax=8*tau_L, dt=dt_sampling, calc_increments=1)
    compute_stat_1c(ui[:,:,1], "uy")
    compute_stat_1c(ui[:,:,2], "uz")
    
    P=np.sum(ai*ui,-1)
    compute_stat_1c( P, "power",calc_auto_coor=1, Tmax=4*tau_L, dt=dt_sampling)
    
#---------------------------------------------------------------------------------    
    

def init_kernel_history():
    global N_history 
    global history_step
    global history
    global buffer0_history
    global buffer1_history
    
    base_step=2  # this should not be changed
    N_len =   12  # increase this value (up to N_history_max) to increase accuracy
    N=0
    N_step=0
    while (N<N_history_max):
        N+=N_len*int(np.power(base_step,N_step))
        N_step+=1
    print("set up the history: actual storage =", N_step*N_len ," (N_step,N_len", N_step, N_len, ") vs effective storage =  ", N)  
    
    N_history=np.zeros(N_step,dtype=int)  #the position in the history array
    history_step=np.zeros(N_step,dtype=int) #the number of time step between updates of the hitory array
    #i.e. the first 12 cases are updated every iteration, the next 12 cases are updated every 2 iterations, and so on 
    for i in range(N_step):
         N_history[i]=(i+1)*N_len  
         history_step[i] = int(pow(base_step,i))
    history_size=N_history[-1]  #the number of cases of the array that keep the history
    
    history=np.zeros((history_size,2))  # the history array

    buffer0_history=np.zeros((N_step,2)) #need two history buffers for base two
    buffer1_history=np.zeros((N_step,2)) #need two history buffers for base two
    
    # estimate what is the time span of the history (it fluctuates depending of the instants leaving the list)
    it_max=0
    for i in range(1,N_step):
        it_max+=(N_history[i]-N_history[i-1])*history_step[i]
    it_max+=(N_history[0]-0)*history_step[0]    
    it_max_min = it_max 
    for i in range(1,N_step):
        it_max_min -= history_step[i] 
    print( " N_history_max, it_max, it_max_min = ", N_history_max , it_max ,it_max_min )
    print(" i  N_history(i) history_step(i)")
    # for i in range(N_step):
        # print(i, N_history[i], history_step[i])
        
#---------------------------------------------------------------------------------    

def reset_history():
    global history
    global buffer0_history
    global buffer1_history
    for i in range(history.shape[0]):
        history[i][0]=0.
        history[i][1]=0.
    for i_hist in range(0,len(N_history)):     
        buffer1_history[i_hist][0] = 0.
        buffer0_history[i_hist][0] = 0.  
        buffer1_history[i_hist][1] = 0.
        buffer0_history[i_hist][1] = 0.
        
#---------------------------------------------------------------------------------    

def update_history(it, new_val):
    #update the history array with new value 
    
    global N_history
    global history_step
    global history
    global buffer0_history
    global buffer1_history
    
    #add to the buffer (instead of trashing the data)        
    buffer1_history[0][:] = buffer0_history[0][:]
    buffer0_history[0][:] = history[N_history[0]-1][:]

    #roll the data
    for i in range(N_history[0]-1,0,-1):
        history[i][:]=history[i-1][:]
    
    #put the new one 
    history[0][0]=it*dt_simu
    history[0][1]=new_val

   
    for i_hist in range(1,len(N_history)):
        if (it%history_step[i_hist]!=0): #if it is not the time to update the remaning part of the history array we stop
            break
            
        #add to the buffer (instead of trashing the data)    
        buffer1_history[i_hist][:] = buffer0_history[i_hist][:]
        buffer0_history[i_hist][:] = history[N_history[i_hist]-1][:]
        
        #roll the data
        for i in range( N_history[i_hist]-1, N_history[i_hist-1], -1 ):
            history[i][:]=history[i-1][:]
        
        #put the new one (coarse graining from the bufferd data)
        history[N_history[i_hist-1]][0]= (buffer0_history[i_hist-1][0]+buffer1_history[i_hist-1][0])*0.5 
        history[N_history[i_hist-1]][1]=  buffer0_history[i_hist-1][1]+buffer1_history[i_hist-1][1]
  
#---------------------------------------------------------------------------------    
      
def compute_history():
    #compute the time history integral from the value stored in the history array
    
    global history
    
    t=history[0][0]

    
    # G=0
    # for i in range(history.shape[0]):
    #     s=history[i][0]
    #     v=history[i][1]
    #     G+=v*np.power(t-s+tau_c,-1.5)

    # this is equivalent but much faster in python/numpy
    # Gi=np.power(-history[:,0]+(t+tau_c),-1.5) 
    # Gi*=history[:,1]
    # G=np.sum(Gi)
    G=np.dot(np.power(-history[:,0]+(t+tau_c),-1.5), history[:,1])

    G*=-0.5
    return G    

#---------------------------------------------------------------------------------    

def compute_x2_bar():
    #compute the normalization constant from realizations of the stochastic process from x
    
    
    dt=dt_simu
    dt05=np.sqrt(dt)
    D=np.sqrt(1./tau_c)

    X_mean=0
    X2_mean=0
    
    Nt_transi=int(15.*tau_eps/dt_sampling)
    assert(Nt_simu>Nt_transi)
    
    print("Nt_simu,Nt_transi, tau_eps, dt, D=",Nt_simu,Nt_transi, tau_eps, dt, D )
    Nrea_X2_bar=10
    for ir in range(Nrea_X2_bar):
        
        reset_history()
        X=np.random.randn() #initial value
        for it in range(Nt_simu):
            dW = np.random.randn()*dt05
            update_history(it,dW)
            Gamma = compute_history()
            dX = - X*dt/tau_eps
            dX += Gamma*dt
            dX += D * dW
            X += dX
            
            if (it>Nt_transi):
                X_mean+=X
                X2_mean+=X*X
        print("ir=",ir+1,"/",Nrea_X2_bar,": X_mean,X2_mean=",X_mean/((Nt_simu-Nt_transi)*(ir+1)),X2_mean/((Nt_simu-Nt_transi)*(ir+1)))

    X_mean /= (Nt_simu-Nt_transi)*Nrea_X2_bar        
    X2_mean /= (Nt_simu-Nt_transi)*Nrea_X2_bar        
    print("X_mean,X2_mean=",X_mean,X2_mean) 
    return X2_mean  
        
#---------------------------------------------------------------------------------    

def compute_ai_ui():
    #compute realization of the stochastic model for the lagrangian dynamics
    
    #define some shortcut 
    mu_l= sigma2/x2_bar
    C=c0*A*B
    coef_alpha=0.5*alpha/TKE
    coef_ma_1=gamma_exp/4.*mu_l*x2_bar-0.5*np.log(C)
    coef_ma_2=-gamma_exp/2.*np.sqrt(mu_l)*tau_eps
    coef_aT=- gamma_exp*gamma_exp/8.*mu_l/tau_c
    coef_D=np.sqrt(gamma_exp*gamma_exp/4.*mu_l/tau_c)
    dt=dt_simu
    dt05=np.sqrt(dt)
        
    
    time=np.zeros(Nt_sampling)  #the time
    ai_t=np.zeros((Nrea,Nt_sampling,3))  #the 3 cpt of the acceleration
    ui_t=np.zeros((Nrea,Nt_sampling,3))  #the 3 cpt of the velocity
    
    
    for irea in range(Nrea):
            reset_history()
            it_sampling=0
            
            ai=eps**(0.75)*nu**(-0.25)*np.random.randn(3)*10e-9  #the intial condition for the acceleration
            ui=np.sqrt(TKE*2./3.)*np.random.randn(3)*10e-9 #the intial condition for the velocity
            
            
            for it in range(Nt_simu) :
                
                an2=ai[0]*ai[0] + ai[1]*ai[1] + ai[2]*ai[2]  #the square of the acceleration
                an=np.sqrt(an2) #the aceleration norm
                K=0.5*(ui[0]*ui[0] + ui[1]*ui[1] + ui[2]*ui[2])   #the turbulent kinetic energy
                un=np.sqrt(2.*K)  # the norm of the velocity
                P=ai[0]*ui[0] + ai[1]*ui[1] + ai[2]*ui[2]  #the mechanical power exchange by the particle 
                ei = ui/un if un>0 else ui*0.  #the orientation of the velocity vector
                aT = ai[0]*ei[0] + ai[1]*ei[1] + ai[2]*ei[2] # the tangential cpt of the acceleration
                aT_abs=np.abs(aT)  # the square of tangential cpt of the acceleration
            
            
                dWi=np.random.randn(3)*dt05 #the increment of the vector Wiener process 
                
                #compute the drift part 
                
                eidWi=ei[0]*dWi[0] + ei[1]*dWi[1] + ei[2]*dWi[2]  #the projection of the wiener process along the velocity direction
                aidWi = ai[0]*dWi[0] + ai[1]*dWi[1] + ai[2]*dWi[2] # the dot product of the wiener with the acceleration
                dW_proj=aidWi
                coef_n= (aT_abs-aT)/an2 if an2>0 else 0.
                dW_proj*=coef_n
                dW_proj += eidWi
                
                update_history(it, dW_proj)
                beta_hat = compute_history()
                
                Mi=np.zeros(3)
                coef=- ( 0.5*np.log(an2/a2_k) +  coef_ma_1 + coef_ma_2*beta_hat )/tau_eps  if an2>0 else 0.
                Mi=ai*coef
                
                coef = coef_aT * aT *(1.-cs)
                Mi += ei*coef
                
                coef = coef_aT * aT*aT/an2 * cs if an2>0. else 0.
                Mi += ai*coef
                
                Mi += coef_alpha*( ai*K/tau_eps + cu*P*ai + (1-cu)*an2*ui)  #the large scale contribution
                dai=Mi*dt #add the drift part of the acceleration increments
                
                
                #compute the diffusion part 
                D=coef_D*aT_abs
                
                dai += D*dWi #add the diagonal port of the diffusion
                dai += coef_D * ( ai*eidWi - ei*aidWi)  #add the rotational part of the diffusion
                
                dui=ai*dt # compute the velocity increment
                
                ai+=dai
                ui+=dui
            
                if(it%sampling_every_it==0):
                   time[it_sampling]=it*dt
                   ui_t[irea, it_sampling, :]=ui  #save the signal to do some stat
                   ai_t[irea, it_sampling, :]=ai
                   it_sampling+=1
    return [time, ui_t, ai_t]
          
#---------------------------------------------------------------------------------    

def compute_stat_1c(data,name, calc_auto_coor=0, Tmax=-1, dt=1, calc_increments=0): 
    #compute the stat of a scalar signal (momements, PDF, autocorrelation, spectra, increments momements and pdf )
    
    
    mmt=st.describe(data.flatten())
    
    data_sample = mmt[0]
    data_min = mmt[1][0]
    data_max = mmt[1][1]
    data_mean = mmt[2]
    data_var = mmt[3]
    data_skew = mmt[4]
    data_flat = mmt[5]
    
    with open(name+"_mmt.txt","w") as f_handle:
        f_handle.write("#1.sample size 2.mean 3.variance 4.min 5.max 6.skew 7. kurtosis \n") 
        np.savetxt(f_handle, np.column_stack((data_sample, data_mean, data_var, data_min, data_max, data_skew, data_flat )) )
        f_handle.close()


    # PDF
    Npdf=1000
    xpdf,xedges=np.histogram(data.flatten(),bins=Npdf,density=True)
    xcenters = xedges[:-1] + 0.5 * (xedges[1:] - xedges[:-1])
    with open(name+"_pdf.txt","w") as f_handle:
        f_handle.write("#1."+name+" 2.pdf("+name+") \n") 
        np.savetxt(f_handle, np.column_stack((xcenters, xpdf)) )
        f_handle.close()
        
    if calc_auto_coor == 1 : 
        
        n=data.shape[-1]        
        # pad 0s to 2n-1
        ext_size=2*n-1
        # nearest power of 2  but we could go larger for a better zero padding 
        fsize=2**np.ceil(np.log2(ext_size)).astype('int')
        rsize = fsize//2
        # if Tmax>0:
            # rsize = min(rsize, 2**np.ceil(np.log2(Tmax/dt)).astype('int'))
        # print(n,fsize, rsize)
        # do fft and ifft
        cf=np.fft.fft(data-data_mean,fsize, axis=-1)
        sf=np.mean(cf.conjugate()*cf, axis=0)
        corr=np.fft.ifft(sf).real
        corr=corr/data_var/n
       
        r = np.linspace(0, corr.size*dt, corr.size)        
        with open(name+"_autocorr.txt","w") as f_handle:
           f_handle.write("#1.r"+name+" 2.rho_"+name+"(r)) \n") 
           np.savetxt(f_handle, np.column_stack((r[:rsize], corr[:rsize])) )
           f_handle.close()
           
        k = np.linspace(0, 2.*np.pi*1./2./dt, sf.size)  
        with open(name+"_spectra.txt","w") as f_handle:
          f_handle.write("#1.k"+name+" 2.E_"+name+"(k)) \n") 
          np.savetxt(f_handle, np.column_stack((k[:rsize], sf[:rsize].real*dt**2)) )
          f_handle.close()           
    
    if calc_increments==1 :     
        # mu=data_mean
 
        imax = data.shape[-1]
        if Tmax > 0:
           imax=min( int(Tmax/dt), data.shape[-1] )
 

        Npdf_incr=300
        f_incr_mmt=open(name+"_incr_mmt.txt","w")
        f_incr_mmt.write("#1i 2t-t' 3.sample size 4.mean 5.variance 6.min 7.max 8.skew 9. kurtosis \n") 
        
        f_incr_pdf=open(name+"_incr_pdf.txt","w")
        f_incr_pdf.write("#1."+name+" 2.pdf("+name+") \n") 
        
        # every_mmt = 10  #to save time besause it is quite slow...
        Number_of_mmt = 100 #to have lighter data file
        Number_of_pdf = 10 #to have lighter data file
        ishift_range=np.unique(np.logspace(0,np.log10(imax),Number_of_mmt).astype('int'))
        ishift_for_pdf=ishift_range[::int(Number_of_mmt/Number_of_pdf)]
        for i_shift in ishift_range:
            incr = (data[:,i_shift:] - data[:,:-i_shift]).flatten()  #get the increments

            mmt_incr = st.describe(incr)  #compute the momnts 
            np.savetxt(f_incr_mmt, np.column_stack((i_shift, i_shift*dt, mmt_incr[0], mmt_incr[2], mmt_incr[3], mmt_incr[1][0], mmt_incr[1][1], mmt_incr[4], mmt_incr[5] )) )
            
            if i_shift in ishift_for_pdf:
               if mmt_incr[0]>10:
                   xpdf,xedges=np.histogram(incr/np.sqrt(mmt_incr[3]),bins=Npdf_incr,density=True)  #compute the PDF
                   xcenters = xedges[:-1] + 0.5 * (xedges[1:] - xedges[:-1])
               else:
                   xcenters = 0.
                   xpdf = 0.
               f_incr_pdf.write("#it="+str(i_shift)+", t="+ str(i_shift*dt)+" \n") 
               np.savetxt( f_incr_pdf, np.column_stack( (xcenters, xpdf) ) )        
               f_incr_pdf.write(" \n")
    
        f_incr_mmt.close()
        f_incr_pdf.close()
#---------------------------------------------------------------------------------    

                     
#=======================================================================
if __name__ == '__main__':
    main()         
        
